Computing a Sparse Projection into a Box

We describe a procedure to compute a projection of $w \in \mathbb{R}^n$ into the intersection of the so-called \emph{zero-norm} ball $k \mathbb{B}_0$ of radius $k$, i.e., the set of $k$-sparse vectors, with a box centered at a point of $k \mathbb{B}_0$. The need for such projection arises in the context of certain trust-region methods for nonsmooth regularized optimization. Although the set into which we wish to project is nonconvex, we show that a solution may be found in $O(n \log(n))$ operations. We describe our Julia implementation and illustrate our procedure in the context of two trust-region methods for nonsmooth regularized optimization.

==> createkwlists.jl <==
#clearconsole()
cd( dirname( @__FILE__()))



using DataStructures: SortedSet
using REPL.REPLCompletions



modulelist = [
# Core modules
"Core","Core.Compiler", "Core.IR", "Core.Intrinsics",

# Base modules
"Base", "Base.Broadcast", "Base.Docs", "Base.GC", "Base.Iterators", "Base.Libc",
"Base.MathConstants", "Base.Meta", "Base.StackTraces", "Base.Sys",
"Base.Threads",

# modules of the Standard Library
"Artifacts", "Base64", "CRC32c", "Dates", "DelimitedFiles", "Distributed",
"FileWatching", "Downloads", #"Future",
"InteractiveUtils", "LazyArtifacts", "LibGit2", "Libdl", "LinearAlgebra",
"Logging", "Markdown", "Mmap", "Pkg", "Printf", "Profile", "REPL", "Random",
"SHA", "Serialization", "SharedArrays", "Sockets", "SparseArrays",
"SuiteSparse", "Statistics", "SuiteSparse", "TOML", "Test", "UUIDs", "Unicode"
]

keywords, literals = SortedSet{String}(), SortedSet{String}()
builtins, macros = SortedSet{String}(), SortedSet{String}()
functions, vurest = SortedSet{String}(), SortedSet{String}()
allmod, strprefixes = SortedSet{String}(), SortedSet{String}()



# keywords
for kw in REPLCompletions.sorted_keywords
    push!( keywords, kw)
end
union!(keywords, ["in", "isa", "where"])



# literals, built-ins, macros
for modstr ∈ modulelist
    eval( Meta.parse( string( "using ", modstr))) # loading current module

    for nsymb in names( eval( Meta.parse(modstr)), all=false)
        #try
        nstr = string( nsymb)
        neval = eval( nsymb)
        push!( allmod, nstr)

        # literals
        if !(neval isa Function || neval isa Type || neval isa Module)
            push!( literals, nstr)
        # built-ins
        elseif neval isa Type
            push!( builtins, nstr)
        # macros
        elseif neval isa Function && nstr[1] == '@'
            push!( macros, nstr)
        # functions
        elseif neval isa Function
            push!( functions, nstr)
        # very unimportant rest
        else
            push!( vurest, nstr)
        end
        #catch
        #end
    end
end

# true and false are supposed to be displayed
# like literals and not keywords
setdiff!( keywords, ["true", "false"])
union!( literals, ["true", "false"])

# remove operators from the functions list
oplist = ["=>", "!", "!=", "!==", "%", "&", "'", "*", "+", "-", "/", "//", ":",
"<", "<:", "<<", "<=", "==", "===", ">", ">:", ">=", ">>", ">>>", "\\", "^",
"|", "|>", "~", "×", "÷", "∈", "∉", "∋", "∌", "∘", "√", "∛", "∩", "∪", "≈", "≉",
"≠", "≡", "≢", "≤", "≥", "⊆", "⊇", "⊈", "⊉", "⊊", "⊋", "⊻", "⋅"]
setdiff!( builtins, oplist)
setdiff!( functions, oplist)
union!( vurest, oplist)



# string prefixes
replc = REPLCompletions.completions("", 0)[1]
for name ∈ replc
    #try
    if name isa REPLCompletions.ModuleCompletion
        m = name.mod
        if occursin( "\"", m)
            push!( strprefixes, m)
        end
    end
    #catch
    #end
end





function PrintList( list, listname)

    println( listname * ":")
    curlength = 0
    for el ∈ list
        if curlength + length(el) + 1 ≥ 80
            print("%\n")
            curlength = 0
        end
        print( el, ",")
        curlength = curlength + length( el) + 1
    end
    println( "\n")

end

# printing all lists
PrintList( keywords, "KEYWORDS")
PrintList( literals, "LITERALS")
PrintList( builtins, "BUILT-INS")
PrintList( macros, "MACROS")
PrintList( functions, "FUNCTIONS")
PrintList( strprefixes, "STRING PREFIXES")
PrintList( vurest, "VERY UNIMPORTANT REST")


==> createucclist.jl <==
cd( dirname( @__FILE__()))


using HTTP
using JSON
using Gumbo
using Cascadia





url = "https://docs.julialang.org/en/v1/manual/unicode-input/"

response = HTTP.get( url)
resbody = String( response.body)
htmlcode = parsehtml( resbody)

datatable = eachmatch( sel"table", htmlcode.root)
datarows = eachmatch( sel"tr", datatable[1])
codepointsraw = Set( String[])
for datarow in datarows[2:end]
    rowvalues = eachmatch( sel"td", datarow)
    push!( codepointsraw, rowvalues[1].children[1].text)
end
# deleting combinations like "U+02AC5 + U+00338"
filter!( el -> length( el) == 7, codepointsraw)

# adding codepoints of the missing special characters
# that appear in latin languages
addcodepoints1 = [ "U+000E1", "U+000E9", "U+000ED", "U+000F3", "U+000FA",
"U+000C1", "U+000C9", "U+000CD", "U+000D3", "U+000DA", "U+000E0", "U+000E8",
"U+000EC", "U+000F2", "U+000F9", "U+000C0", "U+000C8", "U+000CC", "U+000D2",
"U+000D9", "U+000E4", "U+000EB", "U+000EF", "U+000F6", "U+000FC", "U+000C4",
"U+000CB", "U+000CF", "U+000D6", "U+000DC", "U+000E2", "U+000EA", "U+000EE",
"U+000F4", "U+000FB", "U+000C2", "U+000CA", "U+000CE", "U+000D4", "U+000DB",
"U+00171", "U+00170", "U+00151", "U+00150", "U+000E7", "U+000C7", "U+000AB",
"U+000BB", "U+000F1", "U+000D1"]
union!( codepointsraw, addcodepoints1)
# adding codepoints of all unicode box characters
addcodepoints2 = [ "U+02500", "U+02501", "U+02502", "U+02503", "U+02504",
"U+02505", "U+02506", "U+02507", "U+02508", "U+02509", "U+0250A", "U+0250B",
"U+0250C", "U+0250D", "U+0250E", "U+0250F", "U+02510", "U+02511", "U+02512",
"U+02513", "U+02514", "U+02515", "U+02516", "U+02517", "U+02518", "U+02519",
"U+0251A", "U+0251B", "U+0251C", "U+0251D", "U+0251E", "U+0251F", "U+02520",
"U+02521", "U+02522", "U+02523", "U+02524", "U+02525", "U+02526", "U+02527",
"U+02528", "U+02529", "U+0252A", "U+0252B", "U+0252C", "U+0252D", "U+0252E",
"U+0252F", "U+02530", "U+02531", "U+02532", "U+02533", "U+02534", "U+02535",
"U+02536", "U+02537", "U+02538", "U+02539", "U+0253A", "U+0253B", "U+0253C",
"U+0253D", "U+0253E", "U+0253F", "U+02540", "U+02541", "U+02542", "U+02543",
"U+02544", "U+02545", "U+02546", "U+02547", "U+02548", "U+02549", "U+0254A",
"U+0254B", "U+0254C", "U+0254D", "U+0254E", "U+0254F", "U+02550", "U+02551",
"U+02552", "U+02553", "U+02554", "U+02555", "U+02556", "U+02557", "U+02558",
"U+02559", "U+0255A", "U+0255B", "U+0255C", "U+0255D", "U+0255E", "U+0255F",
"U+02560", "U+02561", "U+02562", "U+02563", "U+02564", "U+02565", "U+02566",
"U+02567", "U+02568", "U+02569", "U+0256A", "U+0256B", "U+0256C", "U+0256D",
"U+0256E", "U+0256F", "U+02570", "U+02571", "U+02572", "U+02573", "U+02574",
"U+02575", "U+02576", "U+02577", "U+02578", "U+02579", "U+0257A", "U+0257B",
"U+0257C", "U+0257D", "U+0257E", "U+0257F"]
union!( codepointsraw, addcodepoints2)


# sorting all codepoints
cpuint32 = UInt32[]
for cpraw in codepointsraw
    cprawedit = "0x" * lpad( lowercase( cpraw[3:end]), 8, '0')
    push!( cpuint32, parse( UInt32, cprawedit))
end
sort!( cpuint32)


# bringing the codepoints to the right tex format
cpstr = similar( cpuint32, String)
for (i, cp) in enumerate( cpuint32)
    cpedit = string( cp, base=16)
    cpedit = length( cpedit) % 2 == 0 ? cpedit : "0" * cpedit
    cpprefix = repeat( "^^", length( cpedit) ÷ 2)
    cpstr[i] = cpprefix * cpedit
end




lines = String[]
push!( lines, "")
prevlen = 4
for cp in cpstr
    curlen = length( cp)
    if length( lines[end]) + curlen ≥ 80 || curlen > prevlen
        lines[end] = lines[end] * "%\n"
        push!( lines, "")
    end
    lines[end] = lines[end] * cp
    global prevlen = curlen
end
lines[end] = lines[end] * "%\n"
push!( lines, "^^00")

io = open( "unicodechars.txt", "w")
for line in lines
    write( io, line)
end
close( io)

